Truncated Log-concave Sampling with Reflective Hamiltonian Monte Carlo

We introduce Reflective Hamiltonian Monte Carlo (ReHMC), an HMC-based algorithm, to sample from a log-concave distribution restricted to a convex body. We prove that, starting from a warm start, the walk mixes to a log-concave target distribution $\pi(x) \propto e^{-f(x)}$, where $f$ is $L$-smooth and $m$-strongly-convex, within accuracy $\varepsilon$ after $\widetilde O(\kappa d^2 \ell^2 \log (1 / \varepsilon))$ steps for a well-rounded convex body where $\kappa = L / m$ is the condition number of the negative log-density, $d$ is the dimension, $\ell$ is an upper bound on the number of reflections, and $\varepsilon$ is the accuracy parameter. We also developed an efficient open source implementation of ReHMC and we performed an experimental study on various high-dimensional data-sets. The experiments suggest that ReHMC outperfroms Hit-and-Run and Coordinate-Hit-and-Run regarding the time it needs to produce an independent sample and introduces practical truncated sampling in thousands of dimensions.

==> hard.cpp <==
/* Hard-Difficulty task for GeomScales GSOC2020
 *
 * Here we optimize a strongly convex function f(x)
 * using the BB algorithm which approximates the inv. Hessian
 * of f times the grad of f via solving a least squares problem
 * Example on the function f(x) = x^T x
 * Author: Marios Papachristou (papachristoumarios@gmail.com)
 *
 */

#include <iostream>
#include <cmath>
#include <boost/numeric/ublas/vector.hpp>
#include <boost/numeric/ublas/io.hpp>
#include <random>
using namespace boost::numeric::ublas;

typedef vector<double> vd;

vd get_random_vector(unsigned int number_of_dimensions, std::uniform_real_distribution<double> &dist, std::default_random_engine &gen, double scale) {
  vd x = vd(number_of_dimensions);

  for (int i = 0; i < number_of_dimensions; i++) {
    x(i) = scale * dist(gen);
  }

  return x;
}

double f(vd x) {
  double temp = norm_2(x);
  return temp * temp;
}

vd grad_f(vd x) {
  return 2 * x;
}

int main() {

  // Number of dimensions of the distribution parametrized by f(x)
  unsigned int number_of_dimensions = 2;

  // Tolerance factor for convergence checks
  double eps = 1e-6;

  // Bounds to sample initial point for GD
  double xlow = -100.0;
  double xhigh = 100.0;

  // Initialize random generator and distribution for sampling in U[0, 1]
  std::default_random_engine generator;
  std::uniform_real_distribution<double> distribution(xlow, xhigh);
  std::bernoulli_distribution bern(0.5);

  std::cout << "Gradient descent with BB step procedure" << std::endl;
  int counter = 1;

  // Variable initialization
  vd x = get_random_vector(number_of_dimensions, distribution, generator, 1);
  vd x_prev = vd(x);
  vd derivative = get_random_vector(number_of_dimensions, distribution, generator, 1);
  vd derivative_prev = vd(x);
  double ak_1, ak_2;
  vd s = vd(x);
  vd y = vd(x);
  double eta = 1e-6;

  // BB Gradient Descent
  do {
    derivative = grad_f(x);
    std::cout << "Iteration #" << counter << " :";
    std::cout << "Value of f(x) = " << f(x) << " ";
    std::cout << "Grad of f = " << derivative << std::endl;
    s = x - x_prev;
    y = derivative - derivative_prev;

    // Calculate helper learning rates
    ak_1 = inner_prod(s, s) / inner_prod(y, y);
    ak_2 = inner_prod(s, y) / inner_prod(y, y);

    if (counter > 1) {
      std::cout << "Candidate Learning Rates: " << ak_1 << ", " << ak_2 << std::endl;
      // Pick a learning rate with equal probability
      eta = bern(generator) ? ak_1 : ak_2;
    }

    x_prev = x;
    x = x - eta * derivative;
    derivative_prev = derivative;
    counter++;

  } while(norm_2(x - x_prev) > eps);
}


==> medium.cpp <==
/* Medium-Difficulty task for GeomScales GSOC2020
 *
 * In the current task the ball sampling algorithm
 * is implemented so as to sample from a log-concave
 * distribution g(x) = exp(-f(x)) where f(x) is a
 * strongly convex function.
 *
 * Author: Marios Papachristou (papachristoumarios@gmail.com)
 *
 */

#include <iostream>
#include <cmath>
#include <boost/numeric/ublas/vector.hpp>
#include <boost/numeric/ublas/io.hpp>
#include <random>
using namespace boost::numeric::ublas;

typedef vector<double> vd;

vd get_random_vector(unsigned int number_of_dimensions, std::uniform_real_distribution<double> &dist, std::default_random_engine &gen, double scale) {
  vd x = vd(number_of_dimensions);

  for (int i = 0; i < number_of_dimensions; i++) {
    x(i) = scale * dist(gen);
  }

  return x;
}

vd get_random_normal_vector(unsigned int number_of_dimensions, std::normal_distribution<double> &dist, std::default_random_engine &gen, double scale) {
  vd x = vd(number_of_dimensions);

  for (int i = 0; i < number_of_dimensions; i++) {
    x(i) = scale * dist(gen);
  }

  return x;
}


bool in_poly(vd &x) {
  // Polytope oracle. Returns true if x is in K
  double tmp = norm_2(x);
  return tmp * tmp <= 1;
}

double f(vd &x) {
  // Strongly convex function oracle for f(x) = 2 ||x||^2
  double tmp = norm_2(x);
  return 0.5 * tmp * tmp;
}

double g(vd &x) {
  // Log concave distribution modulo normalization constant 1/Z
  double res = f(x);
  return exp(-res);
}

double min(double x, double y) {
  return x <= y ? x : y;
}

vd uniform_sphere_mulller(double &delta, unsigned int &number_of_dimensions, std::uniform_real_distribution<double> &udist, std::normal_distribution<double> &ndist, std::default_random_engine &gen) {
  std::default_random_engine ngen;

  vd y = get_random_normal_vector(number_of_dimensions, ndist, gen, 1);
  double y_norm = norm_2(y);

  y = y / y_norm;

  double rho = delta / number_of_dimensions * get_random_vector(1, udist, gen, 1)(0);

  return rho * y / y_norm;

}

vd next(vd &x, double &delta, unsigned int &number_of_dimensions, std::uniform_real_distribution<double> &dist, std::normal_distribution<double> &ndist, std::default_random_engine &gen) {
  // Get next sample given x
  vd y, r;

  do {
    r  = uniform_sphere_mulller(delta, number_of_dimensions, dist, ndist, gen);

    y = x + r;
  } while (!in_poly(y));

  double prob = min(1, g(y) / g(x));

  std::bernoulli_distribution bern(prob);

  return bern(gen) ? y : x;
}


int main() {
  // Number of dimensions of the distribution parametrized by f(x)
  unsigned int number_of_dimensions = 2;

  // Number of samples to be drawn using ball-sampling
  unsigned int number_of_samples = 10000;

  // Precision (distance between consecutive samples)
  double delta = 0.01;

  // Initialize random generator and distribution for sampling in U[0, 1]
  std::default_random_engine generator;
  std::uniform_real_distribution<double> distribution(-1.0,1.0);
  std::normal_distribution<double> ndist(0.0, 1.0);

  std::cout << "Ball-walk sampling procedure" << std::endl;
  vd x;
  x = get_random_vector(number_of_dimensions, distribution, generator, 1);
  for (int i = 0; i < number_of_samples; i++) {
      std::cout << "Sample #" << i << " is " << x << std::endl;
      x = next(x, delta, number_of_dimensions, distribution, ndist, generator);
  }

}

